Quantifying the unextendibility of entanglement

Entanglement is a striking feature of quantum mechanics, and it has a key property called unextendibility. In this paper, we present a framework for quantifying and investigating the unextendibility of general bipartite quantum states. First, we define the unextendible entanglement, a family of entanglement measures based on the concept of a state-dependent set of free states. The intuition behind these measures is that the more entangled a bipartite state is, the less entangled each of its individual systems is with a third party. Second, we demonstrate that the unextendible entanglement is an entanglement monotone under two-extendible quantum operations, including local operations and one-way classical communication as a special case. Normalization and faithfulness are two other desirable properties of unextendible entanglement, which we establish here. We further show that the unextendible entanglement provides efficiently computable benchmarks for the rate of exact entanglement or secret key distillation, as well as the overhead of probabilistic entanglement or secret key distillation.

==> anc/E_2.m <==
function value = E_2(rho_AB, dim_A, dim_B)
% @description  E_2 computes the sandwiched 1/2-unextendible entanglement of state rho_AB.
%     It calls the Ext_Fid function to compute the unextendible fidelity of rho_AB
% @parameters 
%%% rho_AB: a bipartite quantum state as density operator
%%% dim_A: the dimension of system A
%%% dim_B: the dimension of system B

if ~IsPSD(rho_AB)
  error('The input state rho_AB is not positive semidefinite!');
end

ext_fid = Ext_Fid(rho_AB, dim_A, dim_B);

value = - log2(ext_fid);

==> anc/E_D.m <==
function value = E_D(rho_AB, dim_A, dim_B)
% @description  E_D estimates the relative entropy of unextendible entanglement of state rho_AB.
%     This function relies on the following two Matlab packages:
%       1. CVX, http://cvxr.com/
%       2. CVXQUAD, https://github.com/hfawzi/cvxquad
% The second package offers a way to estimate the relative entropy
% @parameters 
%%% rho_AB: a bipartite quantum state as density operator
%%% dim_A: the dimension of system A
%%% dim_B: the dimension of system B
if ~IsPSD(rho_AB)
  error('The input state rho_AB is not positive semidefinite!');
end

rho_AB = full(rho_AB);
dim_AB  = dim_A*dim_B;
dim_ABB = dim_A*dim_B*dim_B;
assert(size(rho_AB,1) == dim_AB);
assert(size(rho_AB,2) == dim_AB);
 
cvx_begin sdp
cvx_quiet true
cvx_expert true
cvx_precision best

  variable sigma_AB(dim_AB, dim_AB) hermitian
  variable sigma_ABB(dim_ABB, dim_ABB) hermitian

  re = quantum_rel_entr(rho_AB, sigma_AB)/2;

  minimize re
  subject to
    rho_AB    == PartialTrace(sigma_ABB, 3, [dim_A, dim_B, dim_B]);
    sigma_AB  == PartialTrace(sigma_ABB, 2, [dim_A, dim_B, dim_B]);
    sigma_ABB >= 0;
cvx_end

value = full(abs(re));
value = log2(exp(1)) * value; % we use log2 instead of log as the base

==> anc/E_max.m <==
function value = E_max(rho_AB, dim_A, dim_B)
% @description  E_max computes the primal SDP of max-unextendible entanglement of state rho_AB.
%     This function relies on the following two Matlab packages:
%       1. QETLAB, http://www.qetlab.com/Main_Page
%       2. CVX, http://cvxr.com/
% @parameters 
%%% rho_AB: a bipartite quantum state as density operator
%%% dim_A: the dimension of system A
%%% dim_B: the dimension of system B

if ~IsPSD(rho_AB)
  error('The input state rho_AB is not positive semidefinite!');
end

dim_AB  = dim_A*dim_B;
dim_ABB = dim_A*dim_B*dim_B;
assert(size(rho_AB,1) == dim_AB);
assert(size(rho_AB,2) == dim_AB);
 
cvx_begin sdp
cvx_quiet true
cvx_expert true
cvx_precision best

  variable sigma_AB(dim_AB, dim_AB) hermitian
  variable sigma_ABB(dim_ABB, dim_ABB) hermitian
  variable lambda

  maximize lambda
  subject to
    lambda*rho_AB  <= sigma_AB;
    rho_AB    == PartialTrace(sigma_ABB, 3, [dim_A, dim_B, dim_B]);
    sigma_AB  == PartialTrace(sigma_ABB, 2, [dim_A, dim_B, dim_B]);
    sigma_ABB >= 0;
cvx_end

value = log2(real(1/lambda))/2;



==> anc/E_max_dual.m <==
function value = E_max_dual(rho_AB, dim_A, dim_B)
% @description  E_max_dual computes the dual SDP of max-unextendible entanglement of state rho_AB.
%     This function relies on the following two Matlab packages:
%       1. QETLAB, http://www.qetlab.com/Main_Page
%       2. CVX, http://cvxr.com/
% @parameters 
%%% rho_AB: a bipartite quantum state as density operator
%%% dim_A: the dimension of system A
%%% dim_B: the dimension of system B
if ~IsPSD(rho_AB)
  error('The input state rho_AB is not positive semidefinite!');
end

dim_AB = dim_A*dim_B;
assert(size(rho_AB,1) == dim_AB);
assert(size(rho_AB,2) == dim_AB);
id_B = eye(dim_B);

cvx_begin sdp quiet
  variable X_AB(dim_AB, dim_AB) hermitian
  variable Y_AB(dim_AB, dim_AB) hermitian

  minimize trace(rho_AB*Y_AB)
  subject to
    trace(rho_AB*X_AB) >= 1;
    Tensor(Y_AB, id_B) >= PermuteSystems(Tensor(X_AB, id_B), [1 3 2], [dim_A dim_B dim_B]);
    X_AB >= 0;
cvx_end

value = log2(1/cvx_optval)/2;

==> anc/E_min.m <==
function value = E_min(rho_AB, dim_A, dim_B)
% @description  E_min computes the primal SDP of min-unextendible entanglement of state rho_AB.
%     This function relies on the following two Matlab packages:
%       1. QETLAB, http://www.qetlab.com/Main_Page
%       2. CVX, http://cvxr.com/
% @parameters 
%%% rho_AB: a bipartite quantum state as density operator
%%% dim_A: the dimension of system A
%%% dim_B: the dimension of system B
if ~IsPSD(rho_AB)
  error('The input state rho_AB is not positive semidefinite!');
end

dim_AB  = dim_A*dim_B;
dim_ABB = dim_A*dim_B*dim_B;
assert(size(rho_AB,1) == dim_AB);
assert(size(rho_AB,2) == dim_AB);

P_AB = Projector(rho_AB);

cvx_begin sdp quiet
  variable sigma_AB(dim_AB,dim_AB) hermitian
  variable sigma_ABB(dim_ABB,dim_ABB) hermitian

  eta = (trace(P_AB*sigma_AB)+trace(P_AB*sigma_AB)')/2;
  maximize eta
  subject to
    PartialTrace(sigma_ABB, 3, [dim_A, dim_B, dim_B]) == rho_AB;
    PartialTrace(sigma_ABB, 2, [dim_A, dim_B, dim_B]) == sigma_AB;
    sigma_ABB >= 0;
cvx_end

value = log2(1/eta)/2;


==> anc/E_min_dual.m <==
function value = E_min_dual(rho_AB, dim_A, dim_B)
% @description  E_min computes the dual SDP of min-unextendible entanglement of state rho_AB.
%     This function relies on the following two Matlab packages:
%       1. QETLAB, http://www.qetlab.com/Main_Page
%       2. CVX, http://cvxr.com/
% @parameters 
%%% rho_AB: a bipartite quantum state as density operator
%%% dim_A: the dimension of system A
%%% dim_B: the dimension of system B
if ~IsPSD(rho_AB)
  error('The input state rho_AB is not positive semidefinite!');
end

dim_AB = dim_A*dim_B;
assert(size(rho_AB,1) == dim_AB);
assert(size(rho_AB,2) == dim_AB);
id_B = eye(dim_B);
P_AB = Projector(rho_AB);

cvx_begin sdp quiet
  cvx_precision default;
  variable X_AB(dim_AB, dim_AB) hermitian

  eta = (trace(X_AB*rho_AB)+trace(X_AB*rho_AB)')/2;
  minimize eta
  subject to
    Tensor(X_AB, id_B) >= PermuteSystems(Tensor(P_AB, id_B), [1 3 2], [dim_A dim_B dim_B]);
cvx_end

value = log2(real(1/eta))/2;

==> anc/ErasureState.m <==
function state = ErasureState(epsilon)
% @description  ErasureState prepares an erasure state with parameter epsilon
% See the main text for the definition of the erasure state
% @parameters 
%%% epsilon: parameter of the erasure state

ket0A = [1; 0; 0];
ket1A = [0; 1; 0];
ket2A = [0; 0; 1]; % the flag state
ket0B = [1; 0];
ket1B = [0; 1];
pi_B  = eye(2)/2;

MES = (Tensor(ket0A, ket0B) + Tensor(ket1A, ket1B))/sqrt(2);
state = (1 - epsilon)*MES*MES' + epsilon*Tensor(ket2A*ket2A', pi_B);


==> anc/Ext_Fid.m <==
function fid = Ext_Fid2(rho_AB, dim_A, dim_B)
% @description  Ext_Fid computes the primal SDP of unextendible fidelity of state rho_AB.
%     This function relies on the following two Matlab packages:
%       1. QETLAB, http://www.qetlab.com/Main_Page
%       2. CVX, http://cvxr.com/
% @parameters
%%% rho_AB: a bipartite quantum state as density operator
%%% dim_A: the dimension of system A
%%% dim_B: the dimension of system B
if ~IsPSD(rho_AB)
  error('The input state rho_AB is not positive semidefinite!');
end

dim_AB  = dim_A*dim_B;
dim_ABB = dim_A*dim_B*dim_B;
assert(size(rho_AB,1) == dim_AB);
assert(size(rho_AB,2) == dim_AB);

%%% For pure states, the standard SDP for fidelity by John Watrous does not work appropriately.
%%% As so, we go for another solution, written in terms of trace
if Purity(rho_AB) >= 1
  cvx_begin sdp quiet
    variable X_AB(dim_AB, dim_AB) complex
    variable sigma_AB(dim_AB, dim_AB) hermitian
    variable sigma_ABB(dim_ABB, dim_ABB) hermitian

    fid = trace(rho_AB*sigma_AB);
    fid = (fid + fid')/2;
    maximize fid
    subject to
      rho_AB    == PartialTrace(sigma_ABB, 3, [dim_A, dim_B, dim_B]);
      sigma_AB  == PartialTrace(sigma_ABB, 2, [dim_A, dim_B, dim_B]);
      sigma_ABB >= 0;
  cvx_end
  fid = fid^0.5;
else %%% For mixed states, we use the standard SDP for fidelity, introduced by John Watrous
  cvx_begin sdp quiet
    variable X_AB(dim_AB, dim_AB) complex
    variable sigma_AB(dim_AB, dim_AB) hermitian
    variable sigma_ABB(dim_ABB, dim_ABB) hermitian

    fid = trace(X_AB)/2 + trace(X_AB')/2;
    maximize fid
    subject to
      [rho_AB X_AB; X_AB' sigma_AB] >= 0;
      rho_AB    == PartialTrace(sigma_ABB, 3, [dim_A, dim_B, dim_B]);
      sigma_AB  == PartialTrace(sigma_ABB, 2, [dim_A, dim_B, dim_B]);
      sigma_ABB >= 0;
  cvx_end
end


==> anc/Ext_Fid_dual.m <==
function fid = Ext_Fid_dual(rho_AB, dim_A, dim_B)
% @description  Ext_Fid_dual computes the dual SDP of unextendible fidelity of state rho_AB.
%     This function relies on the following two Matlab packages:
%       1. QETLAB, http://www.qetlab.com/Main_Page
%       2. CVX, http://cvxr.com/
% @parameters 
%%% rho_AB: a bipartite quantum state as density operator
%%% dim_A: the dimension of system A
%%% dim_B: the dimension of system B
if ~IsPSD(rho_AB)
  error('The input state rho_AB is not positive semidefinite!');
end

dim_AB = dim_A*dim_B;
assert(size(rho_AB,1) == dim_AB);
assert(size(rho_AB,2) == dim_AB);
id_B = eye(dim_B);

cvx_begin sdp quiet
  variable Y11_AB(dim_AB, dim_AB) hermitian
  variable Y22_AB(dim_AB, dim_AB) hermitian
  variable Y33_AB(dim_AB, dim_AB) hermitian

  fid = trace(Y11_AB*rho_AB)/2 + trace(Y33_AB*rho_AB)/2;
  fid = (fid + fid')/2;
  minimize fid
  subject to
    [Y11_AB -eye(dim_AB); -eye(dim_AB) Y22_AB] >= 0;
    Tensor(Y33_AB, id_B) >= PermuteSystems(Tensor(Y22_AB, id_B), [1 3 2], [dim_A dim_B dim_B]);
cvx_end



==> anc/Projector.m <==
function P_X = Projector(X)
% @description  Projector computes the projector of operator X.
% @parameters 
%%% X: a Hermitian operator

assert(size(X, 1) == size(X, 2));
dim = size(X, 1);

X = full(X);
[V L] = eig(X);
P_X   = zeros(dim, dim);

PRECISION = 0.000001;
for i=1:1:dim
  if abs(L(i,i)) > PRECISION
    P_X = P_X + V(:,i)*V(:,i)';
  end
end 

==> anc/Rains.m <==
function [re, sigma_AB] = Rains(rho_AB, dim_A, dim_B)
% @description Rains estimates the Rains bound of a state rho_AB.
% For details on the Rains bound, we refer to
%       Wang, Xin, and Runyao Duan.
%       "Nonadditivity of Rains' bound for distillable entanglement."
%       Physical Review A 95.6 (2017): 062322.
% This function relies on the following two Matlab packages:
%       1. CVX, http://cvxr.com/
%       2. CVXQUAD, https://github.com/hfawzi/cvxquad
% @parameters
%%% rho_AB: a bipartite quantum state as density operator
%%% dim_A: the dimension of system A
%%% dim_B: the dimension of system B
if ~IsPSD(rho_AB)
  error('The input state rho_AB is not positive semidefinite!');
end

rho_AB = full(rho_AB);
dim_AB = dim_A*dim_B;
assert(size(rho_AB,1) == dim_AB);
assert(size(rho_AB,2) == dim_AB);

cvx_begin sdp
cvx_quiet true
cvx_expert true
cvx_precision best
cvx_solver sedumi

  variable sigma_AB(dim_AB, dim_AB) hermitian;
  re = quantum_rel_entr(rho_AB, sigma_AB)/log(2);
  minimize re
    sigma_AB >= 0;
    SchattenNorm(PartialTranspose(sigma_AB, 2, [dim_A, dim_B]), 1) <= 1;
cvx_end

re = full(re);
sigma_AB = full(sigma_AB);


==> anc/erasure_compare.m <==
% @description This script compare the following measures:
%   max-/min-unextendible entanglement, relative entropy of unextendible entanglement, and unextendible fidelity
%     on the family of erasure states.
%     This function relies on the following two Matlab packages:
%       1. QETLAB, http://www.qetlab.com/Main_Page
%       2. CVX, http://cvxr.com/
clear;

dim_A = 3;
dim_B = 2;

epsilon_list = [0:0.001:1];
epsilon_size = numel(epsilon_list);
e2_list      = zeros(epsilon_size, 1);
ed_list      = zeros(epsilon_size, 1);
emax_list    = zeros(epsilon_size, 1);
emin_list    = zeros(epsilon_size, 1);

for idx = 1 : 1 : epsilon_size
  fprintf('erasure state index: %d\n', idx);
  epsilon = epsilon_list(idx);
  state   = ErasureState(epsilon);
  e2_list(idx)   = E_2(state, dim_A, dim_B);
  ed_list(idx)   = E_D(state, dim_A, dim_B);
  emax_list(idx) = E_max(state, dim_A, dim_B);
  emin_list(idx) = E_min(state, dim_A, dim_B);
end

%%% plot figure
close all; figure; hold on;
plot(epsilon_list, e2_list, '-r', 'LineWidth', 2);
plot(epsilon_list, ed_list, '-g', 'LineWidth', 2);
plot(epsilon_list, emax_list, '-b', 'LineWidth', 2);
plot(epsilon_list, emin_list, '-m', 'LineWidth', 2);


legend({'$\widetilde{E}_{1/2}^u$', '$E^u$', '$E_{\max}^u$', '$E_{\min}^u$'}, ...
        'location', 'west', 'Interpreter', 'latex', 'FontSize', 16);
legend boxoff;

xlim([0 1]);
xticks([0:0.2:1]);
ylim([0 1]);
yticks([0:0.2:1]);
xlabel('erasure parameter $\epsilon$', 'Interpreter', 'latex', 'FontSize', 16);
ylabel('extendibility measure', 'Interpreter', 'latex', 'FontSize', 16);

figName_png = 'erasure-compare.png';
print(figName_png, '-dpng', '-r600');



==> anc/erasure_overhead.m <==
% This script evaluates lower bounds on the probabilistic distillation overhead for the erasure state.
% One lower bound is given by the relative entropy of entanglement under LOCC, and
% One lower bound is given by the relative entropy of unextendible entanglement under 1-LOCC (see Corollary 25 of the main text).
% Since the relative entropy of entanglement is equal to the Rains relative entropy (Rains bound)
% for qutrit-qubit quantum states, we use the Rains bound instead.

clear;

dim_A  = 3;
dim_B  = 2;
dim_AB = dim_A*dim_B;

size=100;
for t=1:41
  epsilon = (t-1)/size;
  R(t) = epsilon;

  %% generate the erasure state
  rho_AB = ErasureState(epsilon);

  %% relative entropy of unextendible entanglement as lower bound
  ed_bound(t) = 1/E_D(rho_AB, dim_A, dim_B);

  %% relative entropy of entanglement as upper bound
  rains_bound(t) = 1/Rains(rho_AB, dim_A, dim_B);
end


gr = [0.47 0.67 0.19];
bl = [0.05 0.32 0.78];
re = [0.8 0.28 0.08];
ye = [0.93 0.69 0.13];


plot(R, ed_bound, 'Color', re, 'LineWidth', 2);
hold on;
plot(R, rains_bound, '-.', 'LineWidth', 2, 'Color', bl);
grid on;

grid on;
set(gca,'FontSize',12);
leg = legend({'$E^u(\rho^{\varepsilon})^{-1}$', '$R(\rho^{\varepsilon})^{-1}$'});
set(leg,'Interpreter','latex','FontSize',17,'Location','northwest');
xlabel('$\varepsilon$ from 0 to 0.4','FontSize',16,'Interpreter','latex');

xlim([0 0.4]);
xticks([0:0.1:0.4]);
ylim([1 1.7]);
yticks([1:0.1:1.7]);

figName_png = 'erasure-overhead.png';
print(figName_png, '-dpng', '-r600');
figName_png = 'erasure-overhead.eps';
print(figName_png, '-depsc', '-r600');

==> anc/isotropic_compare.m <==
% @description This script compare three measures:
% max-unextendible entanglement, relative entropy of unextendible entanglement, and unextendible fidelity
% on the family of two-qubit isotropic states. We use the @IsotropicState function in QETLAB
% to generate the isotropic states.
% This function relies on the following two Matlab packages:
%       1. QETLAB, http://www.qetlab.com/Main_Page
%       2. CVX, http://cvxr.com/
clear;

dim_A = 2;
dim_B = 2;

alpha_list = [0:0.001:1];
alpha_size = numel(alpha_list);
e2_list    = zeros(alpha_size, 1);
ed_list    = zeros(alpha_size, 1);
emax_list  = zeros(alpha_size, 1);

for idx = 1 : 1 : alpha_size
  fprintf('isotropic state index: %d\n', idx);
  alpha = alpha_list(idx);
  % The IsotropicState function is defined in QETLAB
  state = IsotropicState(dim_A, alpha);
  e2_list(idx)   = E_2(state, dim_A, dim_B);
  ed_list(idx)   = E_D(state, dim_A, dim_B);
  emax_list(idx) = E_max(state, dim_A, dim_B);
end

%%% plot figure
close all; figure; hold on;
plot(alpha_list, e2_list, '-r', 'LineWidth', 2);
plot(alpha_list, ed_list, '-g', 'LineWidth', 2);
plot(alpha_list, emax_list, '-b', 'LineWidth', 2);

legend({'$\widetilde{E}_{1/2}^u$', '$E^u$', '$E_{\max}^u$'}, ...
        'location', 'west', 'Interpreter', 'latex', 'FontSize', 16);
legend boxoff;

xlim([0 1]);
xticks([0:0.2:1]);
ylim([0 1]);
yticks([0:0.2:1]);
xlabel('isotropic parameter $\alpha$', 'Interpreter', 'latex', 'FontSize', 16);
ylabel('extendibility measure', 'Interpreter', 'latex', 'FontSize', 16);

figName_png = 'isotropic-compare.png';
print(figName_png, '-dpng', '-r600');



==> anc/isotropic_overhead.m <==
% This script evaluates lower bounds on the probabilistic distillation overhead for isotropic state.
% One lower bound is given by the relative entropy of entanglement under LOCC, and
% One lower bound is given by the relative entropy of unextendible entanglement under 1-LOCC (see Corollary 25 of the main text).
% Since the relative entropy of entanglement is equal to the Rains relative entropy (Rains bound)
% for qubit-qubit quantum states, we use the Rains bound instead.

clear;

dim_A  = 2;
dim_B  = 2;
dim_AB = dim_A*dim_B;

size=100;
for t=1:11
  r = (t-1)/size+0.9;
  R(t) = r;

  %% isotropic state
  rho_AB = r*MaxEntangled(dim_A,1,1)*MaxEntangled(dim_A,1,1)'*eye(dim_AB) ...
        + (1-r)*(eye(dim_AB)-MaxEntangled(dim_A,1,1)*MaxEntangled(dim_A,1,1)'*eye(dim_AB))/(dim_A^2-1);

  %% relative entropy of unextendible entanglement as lower bound
  ed_bound(t) = 1/E_D(rho_AB, dim_A, dim_B);

  %% relative entropy of entanglement as upper bound
  rains_bound(t) = 1/Rains(rho_AB, dim_A, dim_B);
end


gr = [0.47 0.67 0.19];
bl = [0.05 0.32 0.78];
re = [0.8 0.28 0.08];
ye = [0.93 0.69 0.13];

close all; figure;
plot(R, ed_bound, 'Color', re, 'LineWidth', 2);
hold on;
plot(R, rains_bound, '-.', 'LineWidth', 2, 'Color', bl);
grid on;

set(gca,'FontSize',12);
leg = legend({'$E^u(\rho_{r})^{-1}$', '$E_R(\rho_{r})^{-1}$'});
set(leg, 'Interpreter', 'latex', 'FontSize', 17, 'Location', 'northeast');
xlabel('$r$ from 0.9 to 1', 'FontSize', 16, 'Interpreter', 'latex');
ylabel('Overhead of distilling one ebit/private bit', 'FontSize', 16, 'Interpreter', 'latex');

xlim([0.9 1]);
xticks([0.9:0.05:1]);
ylim([1 5]);
yticks([1:1:5]);

figName_png = 'isotropic-overhead.png';
print(figName_png, '-dpng', '-r600');
figName_png = 'isotropic-overhead.eps';
print(figName_png, '-depsc', '-r600');

==> anc/mixed_S_state_overhead.m <==
% This script evaluates lower bounds on the probabilistic distillation overhead for isotropic state.
% One lower bound is given by the relative entropy of entanglement under LOCC, and
% One lower bound is given by the relative entropy of unextendible entanglement under 1-LOCC (see Corollary 25 of the main text).
% Since the relative entropy of entanglement is equal to the Rains relative entropy (Rains bound)
% for qubit-qubit quantum states, we use the Rains bound instead.

clear;
dim_A  = 2;
dim_B  = 2;
dim_AB = dim_A*dim_B;

size=100;
for t=1:51
  r = (t-1)/size+0.5;
  R(t) = r;

  %% isotropic state
  rho_AB = r*MaxEntangled(dim_A,1,1)*MaxEntangled(dim_A,1,1)'*eye(dim_AB) ...
        + (1-r)*kron([1 0;0 0],[1 0;0 0]);
% An S state is a mixture of the ebit ¦µ and non-orthogonal product noise
  %% relative entropy of unextendible entanglement as lower bound
  ed_bound(t) = 1/E_D(rho_AB, dim_A, dim_B);

  %% relative entropy of entanglement as upper bound
  rains_bound(t) = 1/Rains(rho_AB, dim_A, dim_B);
end


gr = [0.47 0.67 0.19];
bl = [0.05 0.32 0.78];
re = [0.8 0.28 0.08];
ye = [0.93 0.69 0.13];

close all; figure;
plot(R, ed_bound, 'Color', re, 'LineWidth', 2);
hold on;
plot(R, rains_bound, '-.', 'LineWidth', 2, 'Color', bl);
grid on;

set(gca,'FontSize',12);
leg = legend({'$E^u(S_{p})^{-1}$', '$E_R(S_{p})^{-1}$'});
set(leg, 'Interpreter', 'latex', 'FontSize', 17, 'Location', 'northeast');
xlabel('$p$ from 0.5 to 1', 'FontSize', 16, 'Interpreter', 'latex');
ylabel('Overhead of distilling one ebit/private bit', 'FontSize', 16, 'Interpreter', 'latex');

% xlim([0.9 1]);
% xticks([0.9:0.05:1]);
% ylim([1 5]);
% yticks([1:1:5]);

figName_png = 'S-overhead.png';
print(figName_png, '-dpng', '-r600');
figName_png = 'S-overhead.eps';
print(figName_png, '-depsc', '-r600');

==> anc/readme.md <==
The following matlab packages are required for computing the unextendible measures:

1. [CVX](http://cvxr.com/)
2. [QETLAB](http://www.qetlab.com/)
3. [Quantinf](http://www.dr-qubit.org/matlab.html)

We give a brief introduction on these functions and scripts.

*E_2*: computes the sandwiched 1/2-unextendible entanglement.

*E_D*: computes the relative entropy of unextendible entanglement.

*E_max/E_max_dual*: computes the max-unextendible entanglement with primal and dual SDPs.

*E_min/E_min_dual*: computes the min-unextendible entanglement with primal and dual SDPs.

*Ext_Fid/Ext_Fid_dual*: computes the unextendible fidelity with primal and dual SDPs.

*Rains*: computes the Rains bound.

*ErasureState*: create an qutrit-qubit erasure state, which is the normalized Choi state of an erasure channel.

*erasure_compare*: compare various unextendible entanglement measures on the erasure states.

*erasure_overhead*: plot the overhead of distilling erasure states with one-way and two-way LOCC.

*isotropic_compare*: compare various unextendible entanglement measures on the isotropic states.

*isotropic_overhead*: plot the overhead of distilling isotropic states with one-way and two-way LOCC.

*werner_compare*: compare various unextendible entanglement measures on the Werner states.

==> anc/werner_compare.m <==
% @description This script compare three measures: 
% max-unextendible entanglement, relative entropy of unextendible entanglement, and unextendible fidelity 
% on the family of two-qubit Werner states. We use the @WernerState function in QETLAB
% to generate the Werner states.
% This function relies on the following two Matlab packages:
%       1. QETLAB, http://www.qetlab.com/Main_Page
%       2. CVX, http://cvxr.com/
clear;

dim_A = 2;
dim_B = 2;

alpha_list = [0:0.001:1];
alpha_size = numel(alpha_list);
e2_list    = zeros(alpha_size, 1);
ed_list    = zeros(alpha_size, 1);
emax_list  = zeros(alpha_size, 1);


for idx = 1 : 1 : alpha_size
  fprintf('Werner state index: %d\n', idx);
  alpha = alpha_list(idx);
  state = WernerState(dim_A, alpha);
  e2_list(idx)   = E_2(state, dim_A, dim_B);
  ed_list(idx)   = E_D(state, dim_A, dim_B);
  emax_list(idx) = E_max(state, dim_A, dim_B);
end

%%% plot figure
close all; figure; hold on;
plot(alpha_list, e2_list, '-r', 'LineWidth', 2);
plot(alpha_list, ed_list, '-g', 'LineWidth', 2);
plot(alpha_list, emax_list, '-b', 'LineWidth', 2);

legend({'$\widetilde{E}_{1/2}^u$', '$E^u$', '$E_{\max}^u$'}, ...
        'location', 'west', 'Interpreter', 'latex', 'FontSize', 16);
legend boxoff;

xlim([0 1]);
xticks([0:0.2:1]);
ylim([0 1]);
yticks([0:0.2:1]);
xlabel('Werner parameter $\alpha$', 'Interpreter', 'latex', 'FontSize', 16);
ylabel('extendibility measure', 'Interpreter', 'latex', 'FontSize', 16);

figName_png = 'werner-compare.png';
print(figName_png, '-dpng', '-r600');


